Summing $\mu(n)$: a faster elementary algorithm

We present a new elementary algorithm that takes \[ \mathrm{time} \ \ O_\epsilon\left(x^{\frac{3}{5}} (\log x)^{\frac{3}{5}+\epsilon} \right) \ \ \mathrm{and}\ \ \mathrm{space} \ \ O\left(x^{\frac{3}{10}} (\log x)^{\frac{13}{10}} \right)\] for computing $M(x) = \sum_{n \leq x} \mu(n),$ where $\mu(n)$ is the M\"{o}bius function. This is the first improvement in the exponent of $x$ for an elementary algorithm since 1985. We also show that it is possible to reduce space consumption to $O(x^{1/5} (\log x)^{5/3})$ by the use of (Helfgott, 2020; arxiv.org:1712.09130), at the cost of letting time rise to the order of $x^{3/5} (\log x)$.

==> anc/factnew.h <==
typedef struct primfact {
  ulong plist;
  ulong pmark;
} primfact;
/*
2,3,5,7 is recorded as
111010 
010111
*/

#define min(x,y) ((x) < (y) ? (x) : (y))
#define max(x,y) ((x) > (y) ? (x) : (y))

void fillisprime(short int *isprime, long N)
/* sets isprime[n]=0 if n is composite, isprime[n]=1 i n is prime
   for 2<=n<N */
{
  long i,j;

  for(i=2; i<N; i++)
    isprime[i]=1;
  for(i=2; i*i<N; i++)
    if(isprime[i])
      for(j=i; j*i<N; j++)
        isprime[j*i]=0;
}

void fillmublock(short int *mun, short int *isprime,
		 long int n, long int m)
/* fills mun[0], mun[1],... with mu(n), mu(n+1), ..., mu(n+m-1) */
/* assumes isprime is filled and valid up to and including sqrt(n+m) */
/* convention: mu(n)=0 */
{
  long int i,j;
  long int *tabla;
  long int maxp;
  long int p, red;

  tabla = (long int *) calloc(m,sizeof(long int));
  for(i=0; i<m; i++)
    tabla[i] = 1;
  
  for(i=0; i<m; i++) {
    if((i+n)%2)
      mun[i]=1;
    else if((i+n)%4) {
      mun[i]=-1;
      tabla[i] = 2;
    }
    else mun[i]=0;
  }
  
  for(p=3; p*p<=n+m; p++) 
    if(isprime[p]) {
      red = (n%p);
      for(j= (red? p-red : 0); j<m; j+=p) {
	if(((j+n)/p)%p) {
	  mun[j] = - mun[j];
	  tabla[j] *= p;
	}
	else
	  mun[j] = 0;
      }
    }
  
  for(i=0; i<m; i++)
    if(mun[i]!=0 && tabla[i]!=n+i)
      mun[i] = - mun[i];

  free(tabla);
}

#define LOG2(X) ((unsigned) (8*sizeof(ulong) - 1 - __builtin_clzl((X))))
/* log2 rounded down; works only in gcc */


void prefillfact(primfact *fun, ulong *sqfprod, ulong *tabla,
		 short *isprime,
		 long n, ulong P, ulong pmax)
/* fill out an array with P elements, 
   stating which among n, n+1,...,n+P-1 are divisible by primes p|P,
   and to which powers */
{
  ulong j,j0,p,nmark,trailp,d;
  uint pk,k;
  
  for(j=0; j<P; j++) {
    tabla[j] = 1;
    sqfprod[j] = 1;
  }
  
  memset(fun, 0, sizeof(primfact)*P);

  for(p=2; p<=pmax; p++)
    if(isprime[p]) {
      pk = LOG2(p); nmark = 1ul<<(pk-1); trailp = (p & ~((~0ul)<<pk));
      for(k=1, d=p; !(P%d); k++, d*=p) {
	if(n==0) j0=d; else j0 = ((n+d-1)/d)*d-n;
	for(j=j0; j<P; j+=d) {
	  if(k==1) {
	    fun[j].pmark <<=pk;  fun[j].pmark |= nmark;
	    fun[j].plist <<=pk; fun[j].plist |= trailp;
	    sqfprod[j] *= p;
	  } 
	  tabla[j] *= p;
	}
      }
    }
}

void fillfactblock(primfact *fun, ulong *sqfprod,
		   short *isprime, long int n, long int m) 
/* fills fun[0], fun[1],... 
 with the list of prime factors of n, n+1, ..., n+m-1 */
/* (no exponents) */
/* fills sqfprod[0], sqfprod[1],...
   with the products of prime divisors of n, n+1,... */
  
/* assumes isprime is filled and valid up to and including sqrt(n+m-1) */
/* convention: 1 factorizes into nothing;
   the factorization of 0 could be goodness knows what */
/* assumes littleendianness */
{
  long j,j0;
  ulong *tabla, *minitabla, *minisqfprod;
  primfact *minifun;
  ulong p,d,dold,k,pk,plist,pmark,nmark,trailp, roof;
  uint shift;
  ulong P=2*2*2*3*3*5*7*11, pmax=11, many;

  tabla = (ulong *) calloc(m,sizeof(ulong));
  minitabla = (ulong *) calloc(P,sizeof(ulong));
  minisqfprod = (ulong *) calloc(P,sizeof(ulong));
  minifun = (primfact *) calloc(P,sizeof(primfact));

  prefillfact(minifun,minisqfprod,minitabla, isprime, n, P, pmax);
  for(j=0; j<m; j+=P) {
    many = min(P,m-j);
    memcpy(tabla+j,minitabla,many*sizeof(ulong));
    memcpy(sqfprod+j,minisqfprod,many*sizeof(ulong));
    memcpy(fun+j,minifun,many*sizeof(primfact));
  }

  /* first, we complete the factorization for small primes,
     starting where prefillfact stopped */
  for(p=2; p<=pmax; p++)
    if(isprime[p]) {
      for(dold=1, d=p; !(P%d); dold=d, d*=p);
      for(roof=(n+m-1)/p; dold<=roof; dold=d, d*=p) {
	if(n==0) j0=d; else j0 = ((n+d-1)/d)*d-n;
	for(j=j0; j<m; j+=d)
	  tabla[j] *= p;
      }
    }

  /* now for the larger primes... */
  for(p=pmax+2; p*p<=n+m-1; p+=2) 
    if(isprime[p]) {
      pk = LOG2(p); nmark = 1ul<<(pk-1); trailp = (p & ~((~0ul)<<pk));
      for(k=1, dold=1, d=p, roof=(n+m-1)/p; dold<=roof; k++, dold=d, d*=p) {
	if(n==0) j0=d; else j0 = ((n+d-1)/d)*d-n;
	for(j=j0; j<m; j+=d) {
	  if(k==1) {
	    fun[j].pmark <<=pk;  fun[j].pmark |= nmark;
	    fun[j].plist <<=pk; fun[j].plist |= trailp;
	    /*   if(j==j0)
		 printf("is: %lx %lx\n",fun[j].plist,fun[j].pmark);*/
	    sqfprod[j] *= p;
	  } 
	  tabla[j] *= p;
	}
      }
    }
  
  for(j=0; j<m; j++)
    if(tabla[j]!=n+j) {
      p = (n+j)/tabla[j];
      /*      printf("was: %lx %lx; prime %lu\n",fun[j].plist,fun[j].pmark,p);*/
      pk = LOG2(p);
      fun[j].pmark = ((fun[j].pmark<<1)|1ul)<<(pk-1);
      fun[j].plist = (fun[j].plist<<pk) | (p & ~((~0ul)<<pk));
      /*      printf("is: %lx %lx\n",fun[j].plist,fun[j].pmark);*/
	    
      sqfprod[j] *= p;
    }

  free(tabla); free(minitabla); free(minisqfprod); free(minifun);
}

/*
2,3,5,7 is recorded as
111010 
010111
*/

void printfact(primfact f)
{
  uint k;
  ulong p;
  
  while(f.pmark) {
    k = __builtin_ctzl(f.pmark) + 1;
    f.pmark >>= k;
    p = (1ul<<k)|(f.plist & ~((~0ul)<<k));
    printf("%lu ",p); 
    f.plist = f.plist>>k;
  }
}

void printfactblock(primfact *f, ulong n0, ulong m)
{
  ulong n, j;

  for(n=n0, j=0; j<m; n++, j++) {
    printf("%lu\t",n);
    printfact(f[j]);
    printf("\n");
  }  
}


long subFacToSumMu(primfact f, ulong m, ulong mc, long a, ulong n)
{
  ulong p;
  uint k;
 
  if(m>a)
    return 0;
  
  if(!f.pmark)
    return 1;

  if(mc>=n)
      return 0;

  k = __builtin_ctzl(f.pmark) + 1;
  f.pmark >>= k;
  p = (1ul<<k)|(f.plist & ~((~0ul)<<k));
  f.plist = f.plist>>k;
  
  return subFacToSumMu(f,m,mc*p,a,n) -
    subFacToSumMu(f,m*p,mc,a,n);
}

long FacToSumMu(primfact f, long a, ulong nsqf)
{
  /*  ulong pmark, plist,k,p, prod;*/
  
  /*printf("%lu\n",nsqf);*/
  /* printf("%lx %lx\n",pmark,plist);*/

  /*pmark = f.pmark; plist=f.plist;

  prod=1;
  while(pmark) {
    k = __builtin_ctzl(pmark) + 1;
    pmark >>= k;
    p = (1ul<<k)|(plist & ~((~0ul)<<k));
    prod*=p;
    plist = plist>>k;
  }*/
  /*  printf("\n");
  if(prod!=nsqf)
  printf("WAAAAAH!!!!\n");*/
  return subFacToSumMu(f,1,a,a,nsqf);
}


==> anc/io128.h <==

typedef __int128 I;

I atoi128(const char *s)
/* routine from StackOverflow:
https://stackoverflow.com/questions/45608424/atoi-for-int128-t-type
*/
{
    while (*s == ' ' || *s == '\t' || *s == '\n' || *s == '+') ++s;
    int sign = 1;
    if (*s == '-')
    {
        ++s;
        sign = -1;
    }
    size_t digits = 0;
    while (s[digits] >= '0' && s[digits] <= '9') ++digits;
    char scratch[digits];
    for (size_t i = 0; i < digits; ++i) scratch[i] = s[i] - '0';
    size_t scanstart = 0;

    I result = 0;
    I mask = 1;
    while (scanstart < digits)
    {
        if (scratch[digits-1] & 1) result |= mask;
        mask <<= 1;
        for (size_t i = digits-1; i > scanstart; --i)
        {
            scratch[i] >>= 1;
            if (scratch[i-1] & 1) scratch[i] |= 8;
        }
        scratch[scanstart] >>= 1;
        while (scanstart < digits && !scratch[scanstart]) ++scanstart;
        for (size_t i = scanstart; i < digits; ++i)
        {
            if (scratch[i] > 7) scratch[i] -= 3;
        }
    }

    return result * sign;
}












==> anc/mertens.cpp <==
#include <stdlib.h>
#include <stdio.h>
#include <gmpxx.h>
#include <math.h>
#include <time.h>
#include <inttypes.h>
#include <omp.h>
#include "factnew.h"
#include "io128.h"
#include "sqroot.h"
/*#define DEBUG*/


/*  Compile using
g++ mertens.cpp -omertens -O3 -fopenmp -frounding-math -finline-functions -lgmp */

int ntasks;

typedef __int128 I;

typedef struct {
  I key;
  long n,sum;
} tripl;

/* redo diophappr*/

typedef struct {
  I a,q,ainv;
  int s;
} diophapp_t;

typedef struct {
  I left, right;
} Iint;

#define sgn(x) ((x>0)-(x<0))

const I twop32 = ((I) 4294967296)*((I) 4294967296);

inline I mod(I a, I b)
{
  if(b<0)
    b = -b;
  return (a>=0 ? a%b : b-1-(-a-1)%b);
}

inline I divf(I a, I b)
{
  if(b<0) {
    a = - a; b = -b;
  }
  return (a>=0 ? a/b : (a-(b-1))/b);
}

inline void divfc(I a, I b, I &fl, I &cl)
{
  if(b<0) {
    a = - a; b = -b;
  }
  if(a>=0) {
    fl = a/b;
    cl = fl + (a%b ? 1 : 0);
  } else {
    cl = a/b;
    fl = cl - (a%b ? 1 : 0);
  }
}

inline long modl(const I a, const long b)
{
  return (a>=0 ? a%b : b-1-(-a-1)%b);
}

diophapp_t diophapp(I alpa, I alpq, long Q)
/* constructs approximation a/q, q<=Q, to alpha, and finds a^{-1} mo q */
/* assume Q>1 */
{
  I b, p, q, pmin, qmin, pplus, qplus, flip, qacc;
  int s;
  diophapp_t res;
  
  b = divf(alpa,alpq);
  p = b; q = 1; pmin = 1; qmin = 0; s = 1;
  while(q<=Q) {
    if(alpa==b*alpq) {
      flip = (s==1 ? -qmin : qmin);
      res.a = p; res.q = q; res.ainv = mod(flip,q); res.s=0;
      return res;
    }

    qacc = alpq; alpq = alpa - b*alpq; alpa = qacc;
    b = divf(alpa,alpq);
    /*    alpha = 1/(alpha - b);
	  b = rfloor(alpha);*/

    pplus = b*p+pmin; qplus = b*q + qmin;

    pmin = p; qmin = q; p = pplus; q = qplus; s = - s;
  }

  flip = (s==1 ? q : -q);
  res.a = pmin; res.ainv = mod(flip,qmin);
  res.q = qmin; res.s = -s;
  return res;
}

I LinearSum(const short *f, const short *g,
		  long a, long b, I x, I m0, I n0)
/* return \sum_{(m,n)\in U} f[m] g[n] (floor(alpha[0]+alpha[1] m) 
                                         + floor(alpha[2] n)),
   where U = [-a,a) \times [-b,b) */
/*alpha[0] = x/m_0 n_0, alpha[1] = -x/m_0^2 n_0, alpha[2] = -x/m_0 n_0^2*/
{
  I S1,S2,S10,S20;
  long m,n;
  I unum, uden;

  /*  printf("LinearSum %ld %ld %ld\n",(long) x,m0,n0);*/
  uden = m0*m0*n0; unum = x*(m0+a);
  for(m=-a, S1=0, S10=0; m<a; m++, unum -=x) {
    S1 += f[m]*divf(unum,uden); S10 += f[m]; 
  }

  uden = m0*n0*n0; unum = x*b;
  for(n=-b, S2=0, S20=0; n<b; n++, unum -=x) {
    S2 += g[n]*divf(unum,uden); S20 += g[n];
  }
    
  return S1*S20+S10*S2;
}

I BruteDoubleSum(I m0, I m1, I n0, I n1,
		    const short *f, const short *g, I x)
{
  I S = 0, m, n;
  
  for(m=m0; m<m1; m++) 
    switch(f[m-m0]) {
    case 1:
      for(n=n0; n<n1; n++) 
        /*    S = S + f[m-m0]*g[n-n0]*x/(m*n);*/
        switch(g[n-n0]) {
        case 1: S = S + x/(m*n); break;
        case -1: S = S - x/(m*n); break;
        } break;
    case -1:
      for(n=n0; n<n1; n++) 
        switch(g[n-n0]) {
        case 1: S = S - x/(m*n); break;
        case -1: S = S + x/(m*n); break;
        } break;
    }
  return S;
}

void SumTable(const short *f, long b, long a0, long q,
	      long *F, long *rho, long *sigma)
/* assume: q<=2b */
/* assume: F and f are arrays with >= 2b entries at F[-b] ... F[b-1] */
/* assume: rho and sigma are arrays with >=q and >=q+1 entries (respectively)
at rho[0..q-1] and sigma[0..q]*/
/* assume q does not divide a0 */
{
  long n, r, a0mod;
#ifdef DEBUG
  long S;
#endif
  
  for(n=-b; n<-b+q; n++) 
    F[n] = f[n];
  for(n=-b+q; n<b; n++) 
    F[n] = F[n-q]+f[n];

  a0mod = modl(a0,q);
  r = modl(a0mod*((I) (b-q)),q);
  for(n=b-q; n<b; n++) {
    rho[r] = F[n];
    r += a0mod; if(r>=q) r-=q;
  }

  sigma[0]=0;
  if(q>1) sigma[1]=0;
  for(r=1; r<q; r++)
    sigma[r+1] = sigma[r]+rho[q-r];

  #ifdef DEBUG
  for(S=0,n=-b;n<b;n++)
    S+=f[n];
  printf("Table total: %ld\n",S);
  #endif
}

inline long FlCong(long n, I a, long q)
{
  return n-mod(n-a,q);
}
		    
long SumInter(long *G, I r, Iint J, long b, long q)
{
  long r0, r1;

  
  if(J.left>J.right)
    return 0;

  r0 = FlCong(J.left-1,r,q); r1 = FlCong(min(J.right,b-1),r,q);

  if(r0>r1)
    return 0;
  
  #ifdef DEBUG  
  printf("SumInter %ld %ld %ld: %ld %ld; b = %ld\n",
	 (long) J.left, (long) J.right, (long) r,
	 r0,r1,b);
  #endif
  
  if(r1<-b)
    return 0;
  if(r0>=-b)
    return G[r1]-G[r0];
  else
    return G[r1];
}


inline mpz_class mpzify(I x)
{
  mpz_class twp32 = ((mpz_class) 4294967296)*((mpz_class) 4294967296);
  int sign;

  if(x<0) {
    sign = -1; x = -x;
  } else sign = 1;
  return sign*mpz_class((ulong) (x/twop32))*twp32+mpz_class((ulong) (x%twop32));
}

Iint QuadIneqZ(I a, I b, I c)
{
  I Delta = b*b-4*a*c;
  Iint J;
  long Q;
  
  if(Delta<0) {
    J.left=1; J.right = 0; /*empty interval */
    return J;
  }

  Q = sqrt128(Delta);
  /* Q = floor of sqrt(Delta) */
  /*  using gmp, we would compute it as follows:
      mpz_class Qz;
Qz = sqrt(mpzify(Delta)); Q=Qz.get_si();*/
  
  if(a<0) {
    J.left = - divf(-(b + Q),-2*a);
    J.right = divf(-(-b + Q),-2*a);
  } else if(Q*Q!=Delta) {
    J.left = - divf(b + Q,2*a);
    J.right = divf(-b + Q,2*a);
  } else {
    J.left = divf(-b - Q + 2*a,2*a);
    J.right = -divf(-(-b + Q - 2*a),2*a);
  }

  return J;
}

I SpecialL2L1(long *G, I xq, diophapp_t appr, I R0num, I R0den, I r0, I A2,
	      I ncirc, I ancirc,
	      I m, long b, I Qfloor, I Qceil, long betsign, long delsign)
{
  I gamma1,S,r;
  Iint JI,J;

  /* first compute the contribution of n such that
     a_0(n-n_0)+r_0 = 1 mod q*/

  gamma1 = (- divf(R0num,R0den)*appr.q - r0 + ancirc)*m;
  JI = QuadIneqZ(A2,gamma1,xq);
  JI.left -= ncirc; JI.right -= ncirc;
  if(delsign>0) {
    J.left = -b; J.right = -Qfloor-1;
  } else if(delsign<0) {
    J.left = -Qceil+1; J.right = b-1;
  } else if(betsign>=0) {
    J.left=1; J.right=0;
  } else {
    J.left = -b; J.right = b-1;
  }
  JI.left = max(JI.left,J.left); JI.right = min(JI.right,J.right);
  
  r = -r0*appr.ainv;
  S =  SumInter(G,r,J,b,appr.q) - SumInter(G,r,JI,b,appr.q);

  /* and now for the contributon of n such that
     a_0(n-n_0)+r_0 = 0 mod q*/
  
  gamma1 -= m; r-= appr.ainv;
  JI = QuadIneqZ(A2,gamma1,xq);
  JI.left -= ncirc; JI.right -= ncirc;
  J.left = -b; J.right = b-1;
  S += SumInter(G,r,J,b,appr.q) - SumInter(G,r,JI,b,appr.q);

  return S;
}


I Special00(long *G, I x, diophapp_t appr, I R0num, I R0den, I r0,
	    I ncirc, I m, long b, I Qfloor, I Qceil,
	    long delsign)
{
  I minbetdel, flank0, flank1, R0floor, S0, S1, gamma1;
  Iint J, I[2];
  int j;
  
  R0floor = divf(R0num,R0den);
  if(delsign>0)
      minbetdel = - Qfloor - 1;
  else
      minbetdel = - Qceil + 1;
      /*minbetdel = floor(-beta/delta)+1 */
  
  if(!appr.a) {
    flank0 = divf(divf(x,m),(R0floor+r0))-ncirc;
    flank1 = divf(divf(x,m),(R0floor+r0+1))-ncirc;
    if(delsign>0) {
      J.left = -b;
      J.right = min(flank0,minbetdel);
      S0 = SumInter(G, 0, J, b, appr.q);
      J.left = minbetdel+1;
      J.right = flank1;
      S1 = SumInter(G, 0, J, b, appr.q);
    } else if(delsign<0) {
      J.left = minbetdel;
      J.right = flank0;
      S0 = SumInter(G, 0, J, b, appr.q);
      J.left = -b;
      J.right = min(flank1,minbetdel-1);
      S1 = SumInter(G, 0, J, b, appr.q);
    } else {
      S0=0;
      J.left = -b; J.right = flank1;
      S1 = SumInter(G, 0, J, b, appr.q);
    }
    return S0+S1;
  } else {
    for(j=0; j<=1; j++) {
      gamma1 = (- R0floor*appr.q - (r0+j) + appr.a*ncirc)*m;
      I[j] = QuadIneqZ(-appr.a*m,gamma1,x*appr.q);
      I[j].left -= ncirc; I[j].right -= ncirc;
    }
    if(delsign>0) {
      J.left = I[0].left;
      J.right = min(I[0].right,minbetdel);
      S0 = SumInter(G, 0, J, b, appr.q);
      J.left = max(I[1].left,minbetdel+1);
      J.right = I[1].right;
      S1 = SumInter(G, 0, J, b, appr.q);
    } else if(delsign<0) {
      J.left = max(I[0].left,minbetdel);
      J.right = I[0].right;
      S0 = SumInter(G, 0, J, b, appr.q);
      J.left = I[1].left;
      J.right = min(I[1].right,minbetdel-1);
      S1 = SumInter(G, 0, J, b, appr.q);
    } else {
      S0=0;
      S1 = SumInter(G, 0, I[1], b, appr.q);
    }
    /*    if(appr.a>=0)
      return S0+S1;
      else */ {
      J.left=-b; J.right=b-1;
      return SumInter(G,0,J,b,appr.q)-(S0+S1);
    }  
  } 
}

I Special0A(long *G, diophapp_t appr, I r0, long b,
	    I Qfloor, I Qceil, long betasign, long delsign)
{
  Iint J;
  I S;

  if(r0>0 && r0<appr.q) {
    if(delsign) {
      if(delsign>0) {
	J.left = - Qfloor;
	J.right = b-1;
      } else {
	J.left = -b;
	J.right = -Qceil; 
      }
    } else
      if(betasign>=0) {
	J.left = -b; J.right = b-1;
      } else {
	J.left = 1; J.right = 0;
      }
  } else {
    if(!delsign || !betasign) {
      J.left = 1; J.right = 0;
    } else if(betasign<0) {
      if(delsign<0) {
	J.left = -b; J.right = -Qceil;
	S = SumInter(G, -r0*appr.ainv, J, b, appr.q);
#ifdef DEBUG
	printf("firstA S is %ld for modulus %ld\n",(long) S,
	       (long) mod(-r0*appr.ainv,appr.q));
#endif
	J.left = 1; J.right = b-1;
	S += SumInter(G, -r0*appr.ainv, J, b, appr.q);
#ifdef DEBUG
	printf("branchA of Special0A returns %ld\n",(long) S);
#endif
	return S;
      } else if(delsign>0) {
	J.left = -b; J.right = -1;
	S = SumInter(G, -r0*appr.ainv, J, b, appr.q);
#ifdef DEBUG
	printf("first S is %ld for modulus %ld\n",(long) S,
	       (long) mod(-r0*appr.ainv,appr.q));
#endif
	J.left =  - Qfloor; J.right = b-1;
	S+=SumInter(G, -r0*appr.ainv, J, b, appr.q);
#ifdef DEBUG
	printf("branch of Special0A returns %ld\n",(long) S);
#endif
	return S;
      }
    } else 
      if(delsign>0) {
	J.left = - Qfloor;
	J.right = -1;
      } else {
	J.left = 1; J.right = -Qceil;
      }
  }
  S= SumInter(G, -r0*appr.ainv, J, b, appr.q);
#ifdef DEBUG
  printf("Special0A returns %ld\n",(long) S);
#endif
  return S;
}

long RaySum(const short *f, long q, long b, int deltasign)
{
  long S = 0, n;

#ifdef DEBUG
  printf("deltasign %d\n",deltasign);
#endif
  if(deltasign<0)
    for(n=q; n<=b-1; n+=q) {
#ifdef DEBUG
      printf("yob %ld\n",n);
#endif
      S += f[n];
    }

  if(deltasign>0)
    for(n= -q; n >= -b; n-=q) {
#ifdef DEBUG
      printf("yab %ld\n",n);
#endif
      S += f[n];
    }
  
  return S;
}

I SumByLin(const short *f, const short *g,
	   I x, I mcirc, I ncirc, long a, long b)
/* Precondition: f and g store the values -1, 0, 1*/
/* at entries f[-a],...,f[a-1] and g[-b],...,g[b-1] */
{
  I S = LinearSum(f,g,a,b,x,mcirc,ncirc);
  diophapp_t appr;
  I den1, denm, denn, denmq, dennq;
  I delnum, R0num, betanum;
  I delnum_t_mcirc, m_p_mcirc, betanum_t_ncirc, a_t_ncirc, A2;
  I R0num_mod_denm_t_q, x_mod_denm_t_q, x_t_q;
  I r0, Qfloor=0, Qceil=0;
  I T;
  long *G, *G_p_b, *rho, *sigma;
  long m, Z, delsign, betsign;
  
  if(a==0 || b==0)
    return 0;
  
  den1 = mcirc*ncirc;
  denm = mcirc*den1; denn = ncirc*den1;

  appr = diophapp(-x,denn,2*b);  /* compute approximation to alpha2 = -x/denn */
  
  denmq = appr.q*denm; dennq = appr.q*denn;
  delnum = - x*appr.q - appr.a*denn;
  /* delta = delnum/dennq = -x/mcirc ncirc^2 - a/q */
  delsign = sgn(delnum);

  G = (long *) calloc(2*b,sizeof(long));
  rho = (long *) calloc(appr.q,sizeof(long));
  sigma = (long *) calloc(appr.q+1,sizeof(long));

  G_p_b = G+b;
  SumTable(g,b,appr.a,appr.q,G_p_b,rho,sigma);

  Z = RaySum(g,appr.q,b,sgn(delnum));
  delnum_t_mcirc = delnum*mcirc;
  R0num = x*(mcirc+a);
  R0num_mod_denm_t_q = mod(R0num,denm)*appr.q;
  x_mod_denm_t_q = mod(x,denm)*appr.q;
  a_t_ncirc = appr.a*ncirc;
  A2 = -appr.a*(mcirc-a); x_t_q = x*appr.q;
  for(m=-a, m_p_mcirc = mcirc-a; m<a;
      m++, m_p_mcirc++, R0num-=x, A2 -= appr.a) {
    if(f[m]) {
      /*  R0num/denm = R0 = alpha_0 + alpha_1 m*/
      r0 = divf(2*R0num_mod_denm_t_q+denm,2*denm);
      /* r0 = floor({R_0} q + 1/2) */
      /* beta = betanum/(denm*q) = {R_0} - r_0/q*/
      betanum = R0num_mod_denm_t_q-r0*denm;
      betsign = sgn(betanum);
      if(delnum) {
	betanum_t_ncirc = betanum*ncirc;
	divfc(betanum_t_ncirc,delnum_t_mcirc,Qfloor,Qceil);
      } 
      T = sigma[r0];
      if(appr.q>1)
	T+=SpecialL2L1(G_p_b,x_t_q,appr,R0num,denm,r0,A2,
		 ncirc,a_t_ncirc,m_p_mcirc,b,Qfloor,Qceil,betsign,delsign);
      else 
	T+=Special00(G_p_b,x,appr,R0num,denm,r0,ncirc,m_p_mcirc,
		     b,Qfloor,Qceil,delsign);
      T +=  Special0A(G_p_b,appr,r0,b,Qfloor,Qceil,betsign,delsign);
      if(r0>0 && r0<appr.q)
	T += Z;
      S += f[m]*T;
    }
    R0num_mod_denm_t_q -= x_mod_denm_t_q;
    if(R0num_mod_denm_t_q<0)
      R0num_mod_denm_t_q += denmq;
  }

  free(G); free(rho); free(sigma);

  return S;
}

I DoubleSum(I m0, I m1, I n0, I n1, long a, long b,
	  short *mux, short *muy, I x)
/* checked */
/* assumes n1-n0 and m1-m0 are even */
{
  I S;
  I mlow, mhigh, mcirc, mdelt;
  I nlow, nhigh, ncirc, ndelt;
  
  /*  printf("DoubleSum %ld %ld %ld %ld %ld %ld %ld\n",m0,m1,n0,n1,a,b,x);*/
  S = 0;

  for(mlow=m0; mlow<m1; mlow=mhigh) {
    mhigh = mlow + 2*a; mhigh = min(mhigh,m1);
    mcirc = (mlow+mhigh)/2; mdelt = (mhigh-mlow)/2;
    for(nlow=n0; nlow<n1; nlow=nhigh) {
      nhigh = nlow + 2*b; nhigh = min(nhigh,n1);
      ncirc = (nlow+nhigh)/2; ndelt = (nhigh-nlow)/2;
      S += SumByLin(mux+mcirc-m0, muy+ncirc-n0,
		 x,mcirc,ncirc, mdelt,ndelt);
    }
  }

  /*  printf("Doublesum result %ld\n",S);*/
  return S;
}

I DDSum(I A, I Ap, I B, I Bp,
	   I x, I D, int flag, long a, long b)
{
  short int *mux, *muy, *isprime;
  I prl,S,T1,T2,m0,m1,n0,n1;
  mpz_class prz;
  char *s;

  prz = sqrt(mpzify(max(Ap,Bp)));
  prl = prz.get_si();
  isprime = (short *) calloc(prl+1,sizeof(short));
  fillisprime(isprime,prl+1);

  printf("%ld by %ld\n",(long) ((Ap-A+D-1)/D),(long) ((Bp-B+D-1)/D));
  
  S = 0;
#pragma omp parallel for collapse(2) schedule(dynamic) private(m0,m1,n0,n1,mux,muy) reduction(+:S)
  for(m0=A; m0<Ap; m0+=D)
    for(n0=B; n0<Bp; n0+=D) {
      m1 = min(m0+D,Ap);
      mux = (short *) calloc(D,sizeof(short));
      fillmublock(mux,isprime,m0,m1-m0);
      n1 = min(n0+D,Bp);
      muy = (short *) calloc(D,sizeof(short));
      fillmublock(muy,isprime,n0,n1-n0);
      if(flag) 
	S += DoubleSum(m0,m1,n0,n1,a,b,mux,muy,x);
      else
	S += BruteDoubleSum(m0,m1,n0,n1,mux,muy,x);
      free(mux); free(muy);
    }
  free(isprime);
  
  return S;
}


I LargeFree(I x, I v)
{
  I S;
  I A, B, Ap, Bp, sqtv, Delta, end1,end2,T1,T2;
  long a,b;
  mpz_class az, bz, sqt1, root1, root2, acc, Az, Bz;
  time_t t0,t1,t2;
  long C = 10, D = 8;
  
  sqt1 = sqrt(mpzify(v));
  sqtv = sqt1.get_si();

  S=0; Ap = v+1;
  acc = mpzify(x)*6*16; acc *= C*C*C;
  mpz_root(root1.get_mpz_t(),acc.get_mpz_t(),4);
  end1 = root1.get_si();
 
  while(Ap>=2*D && Ap>=end1) {
    Bp = Ap; A = Ap - 2*(Ap/(2*D)); Az = mpzify(A);
    acc = mpzify(x)*6*8; acc *= C*C*C; acc /= Az;
    mpz_root(root2.get_mpz_t(),acc.get_mpz_t(),3);
    end2 = root2.get_si();

    while(Bp>=2*D && Bp>=end2) {
      B = Bp - 2*(Bp/(2*D)); Bz = mpzify(B);
      mpz_root(az.get_mpz_t(),
	       mpz_class((Az*Az*Az*Az/6)/mpzify(x)).get_mpz_t(),3);
      mpz_root(bz.get_mpz_t(),
	       mpz_class((Az*Bz*Bz*Bz/6)/mpzify(x)).get_mpz_t(),3);
      a = az.get_si(); b = bz.get_si();

      Delta = (1+sqtv/max(2*a,2*b))*max(2*a,2*b);
      t0 = time(NULL);
      T1 = DDSum(A,Ap,B,Bp,x,Delta,1,a,b);
      S+= T1* (A==B ? 1 : 2);
      t1 = time(NULL);
      printf("Wall time %ld\n",t1-t0);
      printf("Result: %ld\n",(long) T1);
      /*      T2 = DDSum(A,Ap,B,Bp,x,Delta,0,0,0);
      printf("Same, stupidly: %ld\n",T2);
      t2 = time(NULL);
      printf("Wall time %ld\n",t2-t1);
      if(T1!=T2)
      printf("WAAAAAAAAH!!!!!!!\n");*/
	    
      Bp = B;
    }
    S += 2*DDSum(A,Ap,1,Bp,x,sqtv+1,0,0,0);
    Ap=A;
  }

  S += DDSum(1,Ap,1,Ap,x,sqtv+1,0,0,0);
  return S;
}

I BruteM(I x)
{
  long Delta;
  I M, n0, n;
  mpz_class sqt1;
  short *mu, *isprime;
  
  M=0;
  sqt1 = sqrt(mpzify(x));
  Delta = sqt1.get_si();

  isprime = (short *) calloc(Delta+1,sizeof(short));
  mu = (short *) calloc(Delta+1,sizeof(short));
  fillisprime(isprime,Delta+1);
  
  for(n0=1; n0<=x; n0+=Delta) {
    fillmublock(mu,isprime,n0,Delta+1);
    for(n=n0; n<n0+Delta && n<=x; n++)
      M += mu[n-n0];
  }

  free(isprime); free(mu);
  return M;
}

void SArr(I *S, short *isprime, I x, I r0, long Delta, long bigDelta, I S0)
{
  primfact *fun;
  ulong *sqfprod;
  long j,r,r1,Si;
  I *offset;
  
  fun = (primfact *) calloc(bigDelta,sizeof(primfact));
  sqfprod = (ulong *) calloc(bigDelta,sizeof(ulong));
  offset = (I *) calloc(ntasks,sizeof(I));

#pragma omp parallel for private(j) schedule(dynamic) 
  for(j=0; j<ntasks; j++)
    fillfactblock(fun+j*(Delta+1),sqfprod+j*(Delta+1),isprime,r0+j*(Delta+1),Delta+1);

#pragma omp parallel for private(j,r,r1,Si) schedule(dynamic)
  for(j=0; j<ntasks; j++) {
    r1 = r0+j*(Delta+1); Si = 0;
    for(r=r1; r<=r1+Delta; r++) {
      Si+=FacToSumMu(fun[r-r0],x/r,sqfprod[r-r0]);
      S[r-r0]=Si;
    }
  }

  offset[0] = S0;
  for(j=1; j<ntasks; j++)
    offset[j] = offset[j-1]+S[j*(Delta+1)-1];

#pragma omp parallel for private(j,r,r1) schedule(dynamic) 
  for(j=0; j<ntasks; j++) {
    r1 = r0+j*(Delta+1);
    for(r=r1; r<=r1+Delta; r++)
      S[r-r0] += offset[j];
  }

  free(fun); free(sqfprod); free(offset);
}
  

I LargeNonFree(I x, long v, long u)
{
  long n0, r0, n, j;
  I *S, Sum, sig, rororo;
  long Delta,bigDelta,safeDelta;
  short *isprime;
  short *mup;

  mpz_class sqt1,sqt2;
  
  n0 = u+1; r0 = x/(u+1)+1;
  sqt1 = sqrt(mpzify(max(u,x/v)));
  Delta = sqt1.get_si() + 1;
  bigDelta = ntasks*(Delta+1);
  sqt2 = sqrt(mpzify(max(u,x/v+bigDelta)));
  safeDelta = sqt2.get_si() + 1;
  
  isprime = (short *) calloc(safeDelta+1,sizeof(short));
  mup = (short *) calloc(Delta+1,sizeof(short));
  S = (I *)  calloc(bigDelta,sizeof(I));

  fillisprime(isprime,safeDelta+1);

  SArr(S,isprime,x,r0,Delta,bigDelta,1);
  Sum=0; sig=0;       
  for(n=u; n>v; n--) {
    if(n<n0) {
      n0 = max(n0-(Delta+1),1);
      fillmublock(mup,isprime,n0,Delta+1);
    }
    rororo = mup[n-n0]*((x/n)/n);
    sig += rororo;
    while(x/n>=r0+bigDelta) {
      r0 += bigDelta;
      SArr(S,isprime,x,r0,Delta,bigDelta,S[bigDelta-1]);
    }
    Sum += mup[n-n0]*rororo + 2*mup[n-n0]*(-sig+S[x/n-r0]);
    /*    printf("%ld %ld %ld %ld %ld %ld %ld\n",n,(long) mup[n-n0],(long) ((x/n)/n), (long) -sig,(long) S[x/n-r0],(long) (-sig + S[x/n-r0]),(long) Sum);*/
  }

  free(isprime); free(mup); free(S);
  printf("The answer is %ld\n",(long) Sum);
  return Sum;
}


I Mertens(I x)
{
  long u,v,Delta;
  I M;
  mpz_class sqt1, sqr, mpzv, x_z;
  I Bu, LNF, LF;
  time_t t0,t1,t2,t3;

  x_z = mpzify(x);
  sqt1 = sqrt(x_z);
  u = sqt1.get_si();

  sqr = x_z*x_z;
  mpz_root(mpzv.get_mpz_t(),sqr.get_mpz_t(),5);
  v = mpzv.get_si(); v/=3;

  /* the constant 3 is fairly arbitrary; it's been fine-tuned 
(well, coarsely tuned) */
/* v*=2; v/=5;  
   is an alternative */
    
  sqt1 = sqrt(x_z/v);
  Delta = sqt1.get_si();

  t0 = time(NULL);
  printf("v = %ld, u = %ld\n",v,u);
  
  Bu = BruteM(u);
  printf("BruteM(u) = %lld\n",(long long) Bu);
  
  t1 = time(NULL);
  printf("Wall time: %ld\n",t1-t0);

  /*#ifdef DEBUG
  omp_set_num_threads(1);
#endif
  */
  
  LF = LargeFree(x,v);
  printf("LargeFree(x,v) = %lld\n",(long long) LF);

  /*
#ifdef DEBUG
  omp_set_num_threads(8);
#endif
  */
  
  t2 = time(NULL);
  printf("Wall time: %ld\n",t2-t1);
  LNF = LargeNonFree(x,v,u);
  printf("LargeNonFree(x,v,u) = %lld",(long long) LNF);
  printf("\n");
  
  t3 = time(NULL);
  printf("Wall time: %ld\n",t3-t2);
  M = 2*Bu - LNF - LF;
  
  return M;
}

int main(int argc, char *argv[])
{
  I n,M;
  time_t t0,t1;
  int th_id;

  printf("%ld\n",(long) (((I) 1) << 32));
  printf("%ld\n",(long) ((((I) 1) << 96)>>64));


#pragma omp parallel private(th_id)
  {
    th_id = omp_get_thread_num();
    if ( th_id == 0 ) {
      ntasks = omp_get_num_threads();
      printf("There are %d threads\n",ntasks);
    }
  }
  ntasks *= 3;
  
  n = atoi128(argv[1]);
  
  t0 = time(NULL);

  M = Mertens(n);
  printf("M(%s) = %lld\n",argv[1],(long long) M);
 
  t1 = time(NULL);
  printf("Wall time: %ld\n",t1-t0);
  printf("number of tasks: %d\n",ntasks);
}


==> anc/sqroot.h <==
typedef unsigned __int128 uI;

/*#define DEBUG*/

#define LOG2(X) ((unsigned) (8*sizeof(ulong) - 1 - __builtin_clzl((X))))
/* log2 rounded down; works only in gcc */


inline long log2l(uI x)
{
  ulong high, low;

  high = x>>64;
  if(high)
    return LOG2(high)+64;
  else {
    low = x&(~((ulong) 0));
    return LOG2(x);
  }
}

ulong sqrt128(uI n)
/* returns floor of sqrt(n) */
/* does it work for n>2^{125}? */
{
  int flag=0, k, be;
  ulong head, q, a1, num, den, s,sp,sp2,rp;
  uI r;
  
  k = log2l(n); be=k/4+1;
  if((k%4)<2) {
    flag = 1;
    n <<= 2;
  }
  head = n>>(2*be);
  a1 = n - (head<<(2*be));
  a1 >>= be;
  
#ifdef DEBUG
  printf("%lu %lu %lu\n",head, (ulong) (n - (head<<(2*be))), a1);
  printf("%ld %ld\n",(long)k,(long)be);
#endif

  sp = sqrtl(head);
  sp2 = sp*sp;
  if(head>sp2)
    rp = head-sp2;
  else {
    rp=(head+2*sp-1)-sp2;
    sp--;
  }

#ifdef DEBUG
  printf("%lu %lu\n",rp,sp);
#endif
  
  /* So: sp = integer part of sqrt(head), rp = head-sp*sp */
  num = ((rp<<be)+a1); den = 2*sp;
  q = num/den;
  s = (sp<<be) + q;

#ifdef DEBUG
  printf("%lu %lu %lu,%lu\n",num,den,sp,q);
  printf("s: %lu\n",s);
  printf("s*s-n: %ld\n",(long) (s*s-n));
#endif
  
  if(((uI) s)*((uI) s) > n)
    s--;

  if(flag) 
    s >>= 1;
  
  return s;
}

